Feasibility and Convex Design of Probe-Position Matching in a Scanning X-Band Radar Array

The probe position of a microstrip element is normally chosen from the isolated-element input resistance. This paper replaces that procedure with a decision available before any array optimisation. A single Floquet unit-cell solution at one arbitrary probe position is decomposed into a feed inductance, a transformer ratio carrying the probe position, and an array-loaded resonator. Three closed-form results follow. The set of input impedances reachable by probe position and resonant length is a disk in the impedance plane. An exact match to a real reference Z0 exists if and only if Rp >= Z0 + Xp^2/Z0. When this fails, the best attainable reflection follows from the image of that disk under the bilinear map. Admitting one series reactance as a second variable, the worst-case reflection over a scan sector is shown to be quasiconvex and globally solvable by bisection. The results are applied to a sixteen-element X-band array and the corresponding 16x24 lattice. For the array considered, the isolated interior element is matched to -16.94 dB while the broadside active reflection is -6.6 dB. For the two-dimensional lattice the criterion is violated at every scan angle, and the minimax design improves the worst-case sector reflection from -2.6 to -11.1 dB. Both matching designs are predictions of the extracted circuit model and have not been re-solved in the full-wave model.

==> anc/HOW_TO_SUBMIT_TO_ARXIV.txt <==
WHY ARXIV REFUSED THE PDF
=========================

arXiv detected that the PDF was produced by pdfTeX and refused it. That is
policy, not a fault in the file: arXiv does not accept a PDF that was made
from TeX or LaTeX. It wants the LaTeX source and compiles the PDF itself, so
that the paper stays readable and re-processable in the future.

  "We do not accept PDF files created from TeX/LaTeX source. Please submit
   your LaTeX source instead."

A PDF-only submission is allowed only when the document was never TeX in the
first place, for example one exported from Word. Ours is LaTeX, so the source
is what goes up. There is no setting or export option that changes this.


WHAT TO UPLOAD
==============

Upload ONE file: ula16_arxiv_source.tar.gz

It contains, at the top level of the archive:

  main.tex          the manuscript
  figs/             the seven figures, PDF
  00README.XXX      tells AutoTeX which file is the top-level one
  anc/              ancillary files; arXiv stores them beside the paper and
                    does not try to compile them

There is deliberately no main.pdf in the archive. If arXiv finds a PDF
alongside TeX source it will complain again. There is also only one .tex file
that AutoTeX will look at; the cover letter is not in the archive, because a
second .tex at the top level can make AutoTeX pick the wrong one.

The archive has been compiled in an empty directory with nothing but its own
contents, three passes of pdflatex, and it produced 17 pages with no errors,
no missing files and no Type 3 fonts.


STEP BY STEP
============

 1. arxiv.org -> START NEW SUBMISSION.

 2. Licence: pick one. arXiv's default non-exclusive licence is compatible
    with submitting the same work to IEEE afterwards; IEEE permits the author
    version on arXiv.

 3. Upload: choose ula16_arxiv_source.tar.gz. Do not tick any "PDF only"
    option. arXiv will unpack it and run AutoTeX.

 4. Wait for "Process" to finish, then click "View PDF" and check it. This is
    the step people skip. What you see there is what gets published, and it
    is compiled on arXiv's TeX Live, not yours. Compare it against the PDF in
    this package: 17 pages, seven figures across the full text width, ten
    tables, Fig. 7 with four panels.

 5. Metadata form:

    Title:
      Feasibility and Convex Design of Probe-Position Matching in a Scanning
      X-Band Radar Array

    Authors:
      Khalili Jr., William

    Abstract:
      paste from anc/abstract.txt. The form takes plain text, not LaTeX, and
      abstract.txt is already stripped of \SI{} and other macros.

    Primary category:
      eess.SP  (Signal Processing)

    Cross-lists:
      physics.app-ph
      math.OC          <- appropriate: Proposition 2 is a convexity result

    Comments field (optional but worth filling):
      17 pages, 7 figures, 10 tables. Submitted to IEEE Trans. Antennas
      Propag. Verification script and the unit-cell perturbation study are
      included as ancillary files.

 6. Submit.


IF AUTOTEX STILL COMPLAINS
==========================

 - "PDF file detected": something re-added main.pdf to the archive. Rebuild it
   without any PDF outside figs/.

 - "Missing IEEEtran.cls": should not happen, IEEEtran is in arXiv's TeX Live.
   If it ever does, add IEEEtran.cls to the top level of the archive.

 - "Unable to determine the top-level file": 00README.XXX names main.tex. Check
   it survived the repack and that no second .tex file sits at the top level.

 - Figures missing from the compiled PDF: check that figs/ came through with
   its directory name intact. \includegraphics refers to figs/f_*.pdf and the
   path matters.

 - A warning about the size of f_compare.pdf: it is about 1.8 MB because the
   two 3-D panels are drawn as vector surfaces. It is within arXiv's limits.
   If it is ever a problem, that figure can be rasterised at 600 dpi without
   affecting any other figure.


THE COVER LETTER IS NOT PART OF THIS
====================================

Khalili_cover_letter_rev7.pdf goes to the journal editor through ScholarOne,
not to arXiv. arXiv has no cover letter field.


==> anc/README.txt <==
SUBMISSION PACKAGE
==================

Feasibility and Convex Design of Probe-Position Matching in a Scanning
X-Band Radar Array
W. Khalili Jr.

Contents
--------
  main.tex          manuscript source, IEEEtran journal class, two columns
  figs/             eleven figures: nine vector (PDF) and two raster (PNG,
                    the CST model view and the solver's far-field readout)
  main.pdf          compiled manuscript, 18 pages
  cover_letter.tex  cover letter to the editor (source and PDF)
  verify_paper.py   recomputes every numerical claim from the raw exports
  floquet_residual_study.py
                    propagates the 0.08 unit-cell adaptation residual through
                    the extraction, the non-existence argument and the minimax

Compilation
-----------
  pdflatex main && pdflatex main && pdflatex main

No BibTeX run is required: the bibliography is a thebibliography environment
inside main.tex. No custom class or style file is needed beyond IEEEtran,
which is present in TeX Live and on arXiv.


arXiv submission
----------------
1. Upload main.tex and the figs/ directory (a .tar.gz of this folder works).
   Do not upload main.pdf; arXiv compiles from source.
2. AutoTeX will select pdflatex and find IEEEtran.cls automatically.
3. Suggested primary category:  eess.SP  (Signal Processing)
   Suggested cross-lists:       physics.app-ph, math.OC
   math.OC is appropriate because Proposition 2 is a convexity result.
4. Paste the abstract from the \begin{abstract} block. arXiv's metadata form
   does not accept LaTeX macros such as \SI{}{}; a plain-text version of the
   abstract is provided in abstract.txt.
5. License: choose per your preference. arXiv's default non-exclusive licence
   is compatible with subsequent IEEE submission; IEEE permits posting the
   author's accepted version to arXiv.


IEEE Transactions on Antennas and Propagation
---------------------------------------------
Submit through ScholarOne. The class option is already correct
(\documentclass[journal]{IEEEtran}).

LENGTH AND VENUE. The manuscript is 18 pages with eleven figures and ten
tables. Every figure is placed with figure* across the full text measure.
That is a deliberate choice, not an oversight: each figure was drawn for a
7 in canvas, and forcing the two-panel figures into a 3.45 in column drops
their annotations below 5 pt and makes the legends overrun the axes. The page
count follows from that decision. Check the current TAP page allowance and
over-length charge before submitting; at the time of writing TAP applies
mandatory charges above eight printed pages. Three options, in order of
preference:
  (a) submit as is and pay the charges;
  (b) move Section VII (cross-validation) with Table V and Fig. 7 to
      supplementary material. This removes about two pages, taking the
      manuscript to ten, and does not touch the theorem or the propositions.
      It is the single cut with the best ratio of pages saved to content
      lost, and the one the cover letter offers the editor.
  (c) split into a short paper on Section VI and the appendices, which is the
      novel content, and a separate characterisation paper.
Option (b) is the least damaging if cost is the constraint. Do not cut
Section VIII: the uncertainty budget is what makes the numerical claims
defensible, and removing it invites the objection it was written to answer.

NOT SUITABLE FOR AWPL. IEEE Antennas and Wireless Propagation Letters has a
hard limit of about four to five pages. This manuscript cannot be reduced to
that without discarding either the proofs or the validation, and a letter
carrying the theorem without the validation would not be convincing. If a
letter is wanted, the correct content is Theorem 1, Proposition 1 and
Corollary 1 with the two-dimensional lattice as the single worked example,
which is roughly Sections VI-A to VI-E plus Appendix A - and that should be
written as a new document rather than cut down from this one.


IEEE Transactions on Aerospace and Electronic Systems
------------------------------------------------------
Same class and options. TAES additionally requires:
  - author biography paragraphs, added with IEEEbiography before
    \end{document};
  - a running head naming TAES; edit the \markboth command near the top of
    main.tex.
If TAES is the target, consider expanding the discussion of the consequence
for a radar link budget: the array gain rises with scan angle, so a detection
threshold calibrated at broadside is conservative off-axis and optimistic on
it. That framing suits TAES better than TAP.


BEFORE SUBMISSION - ITEMS REQUIRING THE AUTHOR
-----------------------------------------------
1. The affiliation line now reads "an independent researcher in radar signal
   processing". Replace it with a university or company affiliation if one
   applies; IEEE accepts the independent form, but an institutional address
   helps at the editorial screen.

2. Verify every reference against IEEE Xplore and add page numbers and DOIs.
   Volumes and years are believed correct but have not been checked against
   the published record. Reference [15] (Manteghi) is the closest prior art
   and should be read in full before the novelty claim in Section I is
   finalised.

3. Run a literature search on the three claims before submitting:
     (a) Theorem 1, that the impedances reachable by probe position and
         resonant length form a disk in the impedance plane at fixed
         frequency and scan angle;
     (b) the feasibility inequality R_p >= Z_0 + X_p^2 / Z_0 that follows
         from it;
     (c) quasiconvexity of the worst-case-over-sector reflection in the probe
         transformer ratio and one added series reactance.
   (a) and (c) are the substantive claims. (b) follows from (a) in two lines
   and may exist in some form in the cavity-model literature; if it does, it
   should be cited and the contribution restated as the disk characterisation
   and its extension to an array-loaded resonator extracted from a periodic
   solution. Search terms that have not yet been tried: "reachable impedance
   set", "matching region", "attainable impedance", each with "probe-fed
   patch" and with "phased array".

4. No experimental measurement is included, and the manuscript says so in
   Section II-D, Section VI-F and Section IX. A reviewer may still hold this
   against the paper. The defence, which Section IX states, is that the
   contribution is a pair of proved statements about a circuit decomposition
   plus their application, so an experiment would test assumption A1 and the
   accuracy of the extraction rather than the algebra. If a prototype is
   feasible, measuring the re-matched element is the single change that would
   most improve the odds of acceptance.

5. The matching designs of Section VI are circuit predictions and have not
   been re-solved in the full-wave model. Section VI-F says so explicitly.
   A reviewer will ask for that verification, and running it before
   submission would materially strengthen the paper.

6. A three-level mesh convergence study of the sixteen-element solution is
   the other item a reviewer is likely to require. Section VIII states the
   omission rather than concealing it.


NUMERICAL VERIFICATION
----------------------
verify_paper.py, supplied with the supplementary material, recomputes every
numerical claim in the manuscript directly from the CST Touchstone file, the
CST far-field exports, the CST unit-cell sweeps and the MATLAB CSV files, and
compares each with the value printed in the paper. It reports 100 claims
checked and 0 disagreements for the current text. Re-run it after any edit
that touches a number.

Two discrepancies it found in the previous revision, both now fixed:
  - the couplings to the second, third, fourth and seventh neighbours were
    quoted from |S_k1| where the recomputation gives |S_1k|. The two differ
    by up to 0.39 dB because the reciprocity residual is an absolute error of
    about 9e-4 in S, which is 4.6 % of the seventh-neighbour coupling. The
    manuscript now quotes the symmetrised value and Table IV carries a
    precision column.
  - the seam-step check is quoted one-sided, across one degree; a two-sided
    definition gives 2.18 deg for the same data. The manuscript value of
    -1.10 deg is correct and now matches the raw export exactly.


REVISION HISTORY OF THIS PACKAGE
---------------------------------
rev8 (current)
  - FOUR FIGURES RESTORED. Three had been dropped in the rev5 page-count pass
    and were not brought back in rev6 when the tables, captions and prose
    were; that was an oversight, not a decision:
      * Fig. 1, the CST model of the sixteen-element line with all sixteen
        discrete ports numbered. A paper about a specific structure had no
        picture of it, and the numbering is what fixes the scattering-matrix
        indices of Table IV and the embedded patterns of Table V. The caption
        also states that the 16x24 lattice is a different model.
      * Fig. 6, the 16x24 aperture from the unit cell: scan loss flat to
        0.51 dB across the sector, and the gain currently lost to mismatch,
        3.45 dB at broadside falling to 0.61 dB at 60 deg.
      * Fig. 10, the two solvers on the same unit cell, and the memory wall
        that stopped the method of moments at four elements.
    And one is new:
      * Fig. 3, the solver's own far-field readout for the interior element,
        reproduced as exported. CST prints 7.28 dBi at 41.0 deg with a 3 dB
        width of 135.8 deg and a total efficiency of -0.8933 dB; Table V,
        computed independently by the post-processing chain from the exported
        field files, gives 7.285 dBi, 41.2 deg, 135.8 deg and 81.4 %. The
        caption says what that establishes and what it does not: the chain
        reproduces the solver's readout, and nothing more, since both rest on
        the same solve. Four claims added to verify_paper.py, now 137.
  - The two raster figures are the CST screenshots, cropped, at 300 dpi
    metadata. Everything else remains vector.

rev7
  Six points raised in review, each answered rather than acknowledged.

  1. THE MATCHING DESIGNS ARE PREDICTIONS, AND NOW SAY SO EVERYWHERE.
     Both designs are circuit predictions on full-wave extracted impedance
     and neither modified geometry has been re-solved in the full-wave model.
     That is now stated in the abstract, immediately after the contributions
     list, at each place a design figure is quoted (VI-D, VI-E), at the head
     of the relevant subsection of Section IX, and in the Conclusion.

  2. RADAR CLAIMS CUT BACK TO MISMATCH LOSS AND POWER. Every detection-range
     and range-resolution figure is gone. Section IX is now confined to what
     the reflection coefficients determine directly: accepted power, returned
     power and mismatch loss, with a new Table X. It says in its first
     paragraph that converting those into range needs a link budget the paper
     does not provide. The abstract, the Introduction and the Conclusion
     match. Keywords lost "detection range" and gained "mismatch loss" and
     "transmit and receive modules".

  3. THE RADAR SECTION NOW CARRIES A CONTRIBUTION, not an application note:
     an element-level acceptance test certifies a module load wrong by a
     factor of 10.9 in returned power (22.0 % against 2.0 %), the mismatch
     loss is 2.16 dB two-way against the 0.18 dB the element figure implies,
     and the module load is scan dependent and worst at broadside, which is
     therefore the point to size a circulator or a limiter to. This is added
     as contribution 6 in Section I.

  4. CROSS-VALIDATION INDEPENDENCE STATED PRECISELY. Section VII now says
     that the two solvers are independent as to SOLUTION error and identical
     as to MODEL error: same dimensions, same material constants, same
     idealised probe. Agreement is evidence that discretisation, meshing and
     post-processing are not where an error lives; it is not evidence about
     the object. A wrong permittivity, the unmodelled via inductance, a
     conductor thickness that matters would each move both solvers equally
     and the comparison would report perfect agreement.

  5. THE FLOQUET RESIDUAL IS NOW PROPAGATED, NOT MENTIONED. New Section
     VIII-B re-runs the extraction with the unit-cell reflection perturbed by
     0.08 at every phase on the circle:
       * Re Zres at broadside spans 57.6 to 119.3 ohm about 86.65;
       * Im Zres at 60 deg spans -12.8 to +55.9 ohm about +20.5, so the
         argument as previously written, which invoked Im Zres > 0, CAN FAIL.
         It is restated in the form the data support: Im Zres > -Xp at every
         angle implies Im Zin > 0 for every probe position. The worst case is
         -12.8 ohm against -Xp = -32.5 ohm, so Im Zin >= 19.8 ohm throughout
         and the non-existence conclusion survives the full residual.
       * the minimax optimum moves over n^2 in [0.28, 0.48] and Xs in
         [-90, -55] ohm, and the achieved worst-case reflection over
         [0.248, 0.330]; the improvement is 8.5 dB nominal and at least
         7.0 dB over the residual.
     Three rows added to the uncertainty budget, Table IX.

  6. LINE AND LATTICE KEPT DISTINCT. Section II-A opens by stating that two
     structures appear and they are not the same object: a finite sixteen-port
     line solved in full, and a 16x24 periodic lattice represented by an
     infinite unit cell and never solved as a finite array. Which results
     belong to which is listed. The abstract, the Conclusion and Table X carry
     the same separation.

  7. THE UNMODELLED VIA IS NOW THE FIRST LIMITATION. Section VI-G opens with
     it: the discrete port carries no via of finite diameter, so Xp = 32.53
     ohm and the feasibility threshold 71.16 ohm are properties of that
     idealisation. A factor of two in via radius moves Xp by about 4 ohm and
     the threshold by about 5 ohm, a tenth of the line's 41.1 ohm margin. The
     0.170 mm consistency check is what keeps it honest, and is not a
     substitute for modelling the via. The theorem and the propositions do
     not depend on where Xp comes from; the numerical thresholds do.

  verify_paper.py now checks 133 claims, 0 disagreements, including the
  front-end power arithmetic and the perturbation study.

rev6
  - RADAR FRAMING. The array is now placed as what it is: one row of the
    16x24 aperture of an X-band radar under development. Title, abstract,
    index terms and Introduction say so, and a new Section IX carries the
    antenna results into the two-way radar link. Nothing in that section is a
    new computation. Every figure in it follows algebraically from a quantity
    already reported, through the monostatic radar equation with the same
    aperture transmitting and receiving, so detection range goes as G^(1/2):
      * broadside active mismatch 2.16 dB two-way, 11.7 % of detection range;
        10.8 % of range is invisible to any single-element test;
      * 22.0 % of incident power returned to the module at broadside, which
        is a front-end thermal and reliability question, not a loss;
      * scanned range +15.1 % at 30 deg and +13.0 % at 60 deg, against
        -29.3 % for the projected-area law, a factor of 1.60 at the sector
        edge; a broadside-calibrated threshold is conservative, not optimistic;
      * 2.09 dB of sector gain variation is 27.2 % of range; the 16x24
        excursion of 0.51 dB is 6.0 %;
      * re-matched line: 459 MHz supports 0.327 m range resolution against
        0.986 m for the 152 MHz passive band a single-element acceptance test
        would have certified;
      * 2-D sector minimax: eta_mm 0.452 -> 0.922 at the worst angle, a factor
        of 1.43 in detection range there.
    All 21 of these are in verify_paper.py, which now checks 121 claims.
    No system-level radar simulation was performed and the manuscript says so
    three times: in the abstract, at the head of Section IX, and in the
    Conclusion.
  - EVERYTHING CUT FOR PAGE COUNT IN rev5 IS BACK. The lattice and aperture
    table, the separate element-pattern and array-pattern tables, the separate
    cross-validation and attribution tables, the single-column solver
    configuration table, the full figure captions, the polar panel of Fig. 2,
    the 3-D panels of Fig. 7, the publisher cities in the reference list, and
    the full prose of every section. The tightened float, caption and display
    spacing is gone and IEEEtran's defaults are back.
  - ALL SEVEN FIGURES ARE NOW FULL TEXT WIDTH at the measure they were drawn
    for, with their native 8.5 pt type. figure*, width=\textwidth, no
    rescaling. The driver corrects a requested width against the width the
    figure actually comes out at, because savefig(bbox_inches="tight") can
    return a wider canvas than requested when a colorbar or a 3-D box
    overflows it; fig14 is taken at its native size instead, because its
    GridSpec does not survive rescaling.
  - Every figure label that said "measured" now says "computed" or
    "extracted". The manuscript states that the word measured is not used of
    any quantity in the paper; six figure scripts were contradicting it.
  - Cover letter updated: radar framing, and a note that TAES may be the
    better venue.

rev5
  - [superseded by rev6] Manuscript reduced from 13 to 12 printed pages with no result, proof,
    figure or uncertainty term removed. The reductions were: the lattice and
    aperture table folded into the text of Section II-A; the solver
    configuration table re-set as a two-panel full-width table; the embedded
    element and array pattern tables merged; the cross-validation and
    attribution tables merged; the design-space figure moved from full width
    to single column; IEEE-legal float, caption and display spacing; and
    prose compression throughout.
  - Section I contributions are a five-item numbered list a reviewer can read
    in under a minute.
  - Section VI-D and VI-E now name the proposition behind each number, and
    Section VI-E states how the quasiconvex bisection was implemented: sixty
    bisection steps on the level r, each testing feasibility of the
    intersection of seven disks in the affine variables, bracketing the
    optimum to 1e-18.
  - Section VII quantifies the cross-validation against the uncertainty
    budget: 1.5 % disagreement at 60 deg, inside the assigned uncertainty;
    19 % at broadside, 1.6 times the assigned uncertainty, traced to the
    adaptive-refinement residual of the unit cell.
  - Section VI-G limits now include nonlinearity and strong material
    dispersion, with the note that Proposition 2 survives multi-resonant
    elements because its proof never invokes a pole model.
  - Stale assumption labels A1-A5 in Appendix A corrected to the hypotheses
    H1-H6 actually stated in Section VI-B.
  - ALL SEVEN FIGURES REBUILT FOR A SINGLE IEEE COLUMN. Two defects were
    found and fixed. First, the figure driver called m.main() inside a bare
    except AttributeError, so the two scripts that expose no main() were
    silently skipped and their full-page versions were being included at
    \columnwidth, that is at half scale with sub-4 pt annotations. Second,
    every two-panel figure had been laid out side by side for a 7 in measure;
    forced into a 3.45 in column each panel is about 1.5 in wide, at which
    the legends overrun the axes and the panel titles collide. The five
    two-panel figures are now stacked as two rows of one column, with legend
    and annotation point sizes capped, and the polar panel of the array-cut
    figure is dropped in column mode because its radial labels collide and it
    carries nothing the Cartesian panel does not. Every figure was inspected
    at 300 dpi after rebuilding.
  - The page count rose by one against the intermediate 11-page draft purely
    because the legible figures are taller than the illegible ones they
    replace. This was judged the right trade.
  - cover_letter.tex added: states the absence of measurement, what an
    experiment would and would not test, and the five substitutes the paper
    offers in its place.
  - verify_paper.py re-run after every edit: 100 claims, 0 disagreements.

rev4
  - Contributions restated as five explicit numbered items: extraction, disk
    geometry, feasibility, convex sector design, validation.
  - Table I widened and extended to compare against active-impedance design
    practice as well as closed-form isolated-element matching.
  - New Section VI-G, limits of validity: large probe relocation, change of
    dominant mode, multiple resonances, scan blindness, probe-dependent
    coupling, large frequency excursions. Each is given with the symptom that
    detects it. Proposition 2 is noted to survive multi-resonant elements
    because its proof never invokes a pole model.
  - Limitations wording now states that the numerical model is itself
    validated against an independent method of moments, and that the scope of
    the paper is theoretical and computational.
  - Coupling values corrected to the symmetrised estimate, with a precision
    column; see NUMERICAL VERIFICATION above.
  - Every number in the manuscript re-derived from the raw exports:
    100 of 100 agree.

rev3
  - Proposition 1 promoted to Theorem 1 with six explicit hypotheses H1-H6,
    a statement of the impedance variable and the fixed frequency and scan
    angle in which the disk is defined, and a complete three-part proof.
  - Remarks added on the impedance variable, on the necessity of loss
    (R_p > 0, without which the reachable set is a point), and on the
    resonant-length range required for the hypothesis to hold, quantified
    for the present element.
  - The independence of the extracted resonator from the probe is now stated
    only within the decomposition and its hypotheses, and is separately
    corroborated: the extracted feed reactance inverts, through the classical
    probe formula, to a via radius of 0.170 mm.
  - Section VII states what the two numerical methods do and do not share,
    and what the cross-check therefore cannot establish.
  - The solver is named and its two models distinguished in Section II-B.
  - A statement-of-novelty paragraph added to Section I.
  - Corrected: the resonant length for the re-matched line increases by
    0.082 %, not decreases by 0.08 %.


==> anc/abstract.txt <==
The probe position of a microstrip element is normally chosen from the
isolated-element input resistance and verified, if at all, by simulating the
array. This paper replaces that procedure with a decision available before
any array optimisation is attempted. A single Floquet unit-cell solution at
one arbitrary probe position is decomposed into a feed inductance, a
transformer ratio carrying the probe position, and an array-loaded resonator
which, within that decomposition and under its stated hypotheses, is common
to every candidate probe position. Three closed-form results follow. The set
of input impedances reachable by probe position and resonant length is a disk
in the impedance plane; an exact match to a real reference Z_0 therefore
exists if and only if R_p >= Z_0 + X_p^2/Z_0, a criterion strictly
stronger than the familiar requirement that the transformed resistance exceed
twice the feed reactance; and when it fails, the best attainable reflection
follows from the image of that disk under the bilinear map. Admitting one
series reactance as a second variable, the worst-case reflection over a scan
sector is shown to be quasiconvex, so the sector minimax is globally solvable
by bisection with a convex feasibility test. The results are applied to a
sixteen-element X-band array characterised by a finite-integration
time-domain solution with all sixteen ports excited in turn, and to the
corresponding 16x24 lattice. Every quantity reported is computed; no
measurement is included. For the array considered the isolated interior
element is matched to -16.94 dB while the broadside active
reflection is
-6.61.7 dB, the interval being propagated numerical
uncertainty and not a statistical dispersion. For the corresponding
two-dimensional lattice the criterion is violated at every scan angle
examined, and the minimax design improves the worst-case sector reflection
from -2.6 to -11.1 dB. Both matching designs, the relocated
probe for the line and the minimax for the lattice, are predictions of the
extracted circuit model: neither modified geometry has been re-solved in the
full-wave model, and they are reported as predictions throughout. The line and the lattice are two distinct
structures, the first solved as a finite sixteen-port problem and the second
as an infinite periodic one. Both are elements of an X-band radar aperture,
and the consequence is stated at the module: the aperture accepts 0.780 of
the incident power at broadside and returns 22.0 % of it, where
the isolated element returns 2.0 %, so an acceptance criterion
written on the isolated reflection certifies a module load wrong by a factor
of 10.9 in returned power. Consequences are confined to mismatch loss and
delivered power; no link budget, and no system-level radar analysis, is
attempted.


==> anc/floquet_residual_study.py <==
"""Propagate the adaptive-refinement residual of the Floquet unit cell.

The frequency-domain solver terminated its adaptation on the pass limit with
a residual of about 0.08 in S. That is an uncertainty on the reflection
coefficient of the unit cell, of unknown phase. It is carried here through the
extraction of (13) into Zres, and from Zres into the two conclusions that rest
on the unit cell: that no probe position matches the lattice at any angle, and
the sector minimax design.
"""
import sys
import numpy as np
sys.path.insert(0, "/home/claude/ula16/arxiv")
import verify_paper as V

RES = 0.08                      # residual in S reported by the solver
Z0, Xp = V.Z0, V.Xp
n0sq = V.n2b

print(f"probe reactance Xp = {Xp:.3f} ohm, as-built n0^2 = {n0sq:.4f}")
print(f"perturbing the unit-cell reflection by |dGamma| = {RES:.2f}, "
      f"phase free\n")

phases = np.linspace(0, 2 * np.pi, 721, endpoint=False)
rows = []
for t in (0.0, 30.0, 60.0):
    ff, Zr, Z = V.UC[t]
    z0c = np.interp(V.F0, ff, Z.real) + 1j * np.interp(V.F0, ff, Z.imag)
    g0 = (z0c - Z0) / (z0c + Z0)
    Zres_nom = V.zres(t)
    im, re, gam = [], [], []
    for p in phases:
        g = g0 + RES * np.exp(1j * p)
        if abs(g) >= 1.0:                      # keep the load passive
            continue
        z = Z0 * (1 + g) / (1 - g)
        zr = (z - 1j * Xp) / n0sq              # (13)
        re.append(zr.real); im.append(zr.imag); gam.append(abs(g))
    re, im = np.array(re), np.array(im)
    rows.append((t, Zres_nom, re, im))
    print(f"theta = {t:4.0f} deg   |Gamma| nominal {abs(g0):.4f}")
    print(f"   Re Zres  {Zres_nom.real:8.2f}   ->  [{re.min():8.2f}, {re.max():8.2f}]")
    print(f"   Im Zres  {Zres_nom.imag:8.2f}   ->  [{im.min():8.2f}, {im.max():8.2f}]")
    print(f"   Im Zres > 0 for {100*np.mean(im > 0):5.1f} % of the perturbation circle")
    print(f"   min Im Zres {im.min():.2f} ohm  (conclusion needs Im Zres > 0)")
    print()

print("Corollary 2 requires Im Zres > 0 at every angle for the "
      "non-existence argument.")
worst = min(r[3].min() for r in rows)
print(f"worst case over all angles and all phases: Im Zres = {worst:.2f} ohm")
print("conclusion survives" if worst > 0 else "CONCLUSION AT RISK")
print()
# feasibility threshold check: Rp >= Z0 + Xp^2/Z0 is about the LINE, not the
# lattice; for the lattice the binding condition is the reactance one.
thr = Z0 + Xp ** 2 / Z0
print(f"feasibility threshold Z0 + Xp^2/Z0 = {thr:.2f} ohm")
for t, zn, re, im in rows:
    print(f"   theta {t:4.0f}: Re Zres in [{re.min():.1f}, {re.max():.1f}] "
          f"-> resistance condition Re Zres >= Z0 "
          f"{'holds throughout' if re.min() >= Z0 else 'CAN FAIL'}")

print("\n" + "=" * 72)
print("Robust form of the non-existence argument")
print("=" * 72)
# Im Zin = Xp + n^2 Im Zres, n^2 in (0,1]. If Im Zres >= 0 the minimum over
# n^2 is Xp; if Im Zres < 0 it is Xp + Im Zres. So a sufficient condition for
# no zero-reactance solution is Im Zres > -Xp at every angle.
worst_im = min(r[3].min() for r in rows)
bound = Xp + min(0.0, worst_im)
print(f"worst Im Zres over all angles and phases : {worst_im:8.2f} ohm")
print(f"guaranteed lower bound on Im Zin         : {bound:8.2f} ohm")
print(f"sufficient condition Im Zres > -Xp       : "
      f"{worst_im:.2f} > {-Xp:.2f} -> "
      f"{'holds' if worst_im > -Xp else 'FAILS'}")
print(f"=> Im Zin >= {bound:.2f} ohm > 0 for every probe position, at every")
print(f"   angle, for every perturbation of magnitude {RES}: no exact match.")

print("\n" + "=" * 72)
print("Effect on the sector minimax")
print("=" * 72)
TH = np.arange(0, 61, 10.0)


def zres_pert(t, phase):
    ff, _, Z = V.UC[t]
    z0c = np.interp(V.F0, ff, Z.real) + 1j * np.interp(V.F0, ff, Z.imag)
    g = (z0c - Z0) / (z0c + Z0) + RES * np.exp(1j * phase)
    z = Z0 * (1 + g) / (1 - g)
    return (z - 1j * Xp) / n0sq


def minimax(Zr):
    best = (9e9, None, None)
    for n2 in np.linspace(0.01, 1.0, 200):
        for Xs in np.linspace(-200.0, 60.0, 261):
            g = max(abs((1j * (Xp + Xs) + n2 * z - Z0)
                        / (1j * (Xp + Xs) + n2 * z + Z0)) for z in Zr)
            if g < best[0]:
                best = (g, n2, Xs)
    return best


nom = minimax([zres_pert(t, 0) * 0 + V.zres(t) for t in TH])
print(f"nominal          |G|max {nom[0]:.4f}  n^2 {nom[1]:.4f}  Xs {nom[2]:+.1f}")
res = []
for ph in np.linspace(0, 2 * np.pi, 12, endpoint=False):
    b = minimax([zres_pert(t, ph) for t in TH])
    res.append(b)
    print(f"  phase {np.degrees(ph):5.0f} deg  |G|max {b[0]:.4f}  "
          f"n^2 {b[1]:.4f}  Xs {b[2]:+.1f}")
g = [r[0] for r in res]
print(f"\nworst |G|max over the perturbation: {max(g):.4f} "
      f"({20*np.log10(max(g)):+.2f} dB)")
print(f"best  |G|max over the perturbation: {min(g):.4f} "
      f"({20*np.log10(min(g)):+.2f} dB)")
print(f"as built worst-case sector reflection 0.7405 ({20*np.log10(0.7405):+.2f} dB)")
print(f"improvement is at least "
      f"{20*np.log10(0.7405) - 20*np.log10(max(g)):.1f} dB in the worst case")


==> anc/verify_paper.py <==
"""Recompute every numerical claim in the manuscript from the raw solver
exports and compare with the value printed in the paper.

This is a regression test on the paper, not on the code.  Each entry names a
quantity, the value as it appears in the manuscript, a tolerance, and a
function that recomputes it from the CST Touchstone file, the CST far-field
exports, the CST unit-cell sweeps, or the MATLAB CSV files.  Anything that
does not agree is printed as FAIL and must be fixed in the manuscript before
submission.
"""
import numpy as np

from scanloss import (read_s16p, read_cut, steer, S16P, F0, K0, XN, N, D_EL,
                      seam_step)
from fig10_patterns import elements, refine, array_cut
from ucparse import read_blocks

C0, Z0 = 299.792458, 50.0
LAM0 = C0 / F0
ML1 = "/mnt/user-data/uploads/antenna/matlab/ml_pat1d.csv"
UCRI = "/mnt/user-data/uploads/antenna/uc_ri.txt"

f, S = read_s16p(S16P)
i0 = int(np.argmin(np.abs(f - F0)))
S0 = S[i0]
SSYM = (S0 + S0.T) / 2
ml = np.loadtxt(ML1, delimiter=",")

_ang, _s, _E8, _E1, _E16, _db8, _db1 = elements()
_a, _s2, _F8, _F1, _F16 = refine(_ang, _E8, _E1, _E16, step=0.02)
_g0 = 20 * np.log10(np.abs(array_cut(_a, _s2, _F8, _F1, _F16, 0.0)))
_ref = _g0.max()


def bw3(x, y, lev=-3.0):
    ip = int(np.argmax(y))
    t = y[ip] + lev

    def side(st):
        i = ip
        while 0 <= i + st < len(y) and y[i + st] >= t:
            i += st
        if not (0 <= i + st < len(y)):
            return x[i]
        return np.interp(t, [y[i + st], y[i]], [x[i + st], x[i]])

    return abs(side(1) - side(-1))


def peak_at(x, y):
    i = int(np.argmax(y))
    if 0 < i < len(y) - 1:
        d = (y[i - 1] - y[i + 1]) / (2 * (y[i - 1] - 2 * y[i] + y[i + 1]))
        return x[i] + d * (x[1] - x[0])
    return x[i]


def gam_rms(t):
    a = steer(t)
    return float(np.sqrt((np.abs((S0 @ a) / a) ** 2).mean()))


def cut(ts):
    return 20 * np.log10(np.abs(array_cut(_a, _s2, _F8, _F1, _F16, ts))) - _ref


def af_db(th, ts=0.0):
    psi = 2 * np.pi * (D_EL / LAM0) * (np.sin(np.deg2rad(th))
                                       - np.sin(np.deg2rad(ts)))
    x, y = N * psi / 2, psi / 2
    num = np.where(np.abs(x) < 1e-9, 1.0, np.sin(x) / np.where(np.abs(x) < 1e-9, 1, x))
    den = np.where(np.abs(y) < 1e-9, 1.0, np.sin(y) / np.where(np.abs(y) < 1e-9, 1, y))
    return 20 * np.log10(np.abs(num / den))


_thg = np.linspace(-89.9, 89.9, 2000001)


def uc():
    out = {}
    Lp = 553.7e-12
    for b in read_blocks(UCRI):
        t = b["par"]["scan_theta"]
        ff = b["f"]
        g = b["y"][:, 0] + 1j * b["y"][:, 1]
        Z = 50 * (1 + g) / (1 - g)
        n2 = np.cos(np.pi * (9.9679 / 2 - 0.16883 * 9.9679) / 9.9679) ** 2
        out[t] = (ff, (Z - 1j * 2 * np.pi * ff * 1e9 * Lp) / n2, Z)
    return out


UC = uc()


def zres(t):
    ff, Zr, _ = UC[t]
    return np.interp(F0, ff, Zr.real) + 1j * np.interp(F0, ff, Zr.imag)


def uc_gam(t):
    ff, _, Z = UC[t]
    z = np.interp(F0, ff, Z.real) + 1j * np.interp(F0, ff, Z.imag)
    return abs((z - Z0) / (z + Z0))


Xp = 2 * np.pi * F0 * 1e9 * 553.7e-12
Rp = 112.3
n2b = np.cos(np.pi * (9.9679 / 2 - 0.16883 * 9.9679) / 9.9679) ** 2

CLAIMS = [
    # ---------------------------------------------------- CST scattering matrix
    ("S: |S11| edge (dB)", -14.13, 0.01,
     lambda: 20 * np.log10(abs(S0[0, 0]))),
    ("S: |S88| interior (dB)", -16.94, 0.01,
     lambda: 20 * np.log10(abs(S0[7, 7]))),
    ("S: arg S11 (deg)", 130.1, 0.1,
     lambda: np.rad2deg(np.angle(S0[0, 0]))),
    ("S: arg S12 (deg)", 135.4, 0.1,
     lambda: np.rad2deg(np.angle(S0[0, 1]))),
    ("S: coupling (8,9) (dB)", -12.75, 0.01,
     lambda: 20 * np.log10(abs(S0[7, 8]))),
    ("S: coupling (1,2) (dB, symmetrised)", -13.8, 0.01,
     lambda: 20 * np.log10(abs(SSYM[0, 1]))),
    ("S: coupling (1,3) (dB, symmetrised)", -22.41, 0.01,
     lambda: 20 * np.log10(abs(SSYM[0, 2]))),
    ("S: coupling (1,4) (dB, symmetrised)", -27.36, 0.01,
     lambda: 20 * np.log10(abs(SSYM[0, 3]))),
    ("S: coupling (1,5) (dB, symmetrised)", -29.84, 0.01,
     lambda: 20 * np.log10(abs(SSYM[0, 4]))),
    ("S: coupling (1,8) (dB, symmetrised)", -36.25, 0.01,
     lambda: 20 * np.log10(abs(SSYM[0, 7]))),
    ("S: mean adjacent coupling (dB)", -12.98, 0.01,
     lambda: 20 * np.log10(np.mean([abs(S0[i, i + 1]) for i in range(15)]))),
    ("S: reciprocity max", 8.9e-4, 5e-5,
     lambda: np.abs(S0 - S0.T).max()),
    ("S: reciprocity rms", 3.8e-4, 5e-5,
     lambda: float(np.sqrt((np.abs(S0 - S0.T) ** 2).mean()))),
    ("S: reciprocity worst in band", 6.7e-3, 5e-4,
     lambda: max(np.abs(Si - Si.T).max() for Si in S)),
    ("S: mirror symmetry residual", 4.0e-7, 5e-8,
     lambda: np.abs(S0 - np.eye(N)[::-1] @ S0 @ np.eye(N)[::-1]).max()),
    # ---------------------------------------------------- active reflection
    ("G: rms broadside", 0.4688, 5e-4, lambda: gam_rms(0.0)),
    ("G: rms 30 deg", 0.2746, 5e-4, lambda: gam_rms(30.0)),
    ("G: rms 60 deg", 0.3146, 5e-4, lambda: gam_rms(60.0)),
    ("G: mismatch efficiency", 0.7803, 5e-4,
     lambda: 1 - (np.abs(S0 @ steer(0.)) ** 2).sum() / N),
    ("G: broadside (dB)", -6.58, 0.02,
     lambda: 20 * np.log10(gam_rms(0.0))),
    ("G: 9.20 GHz (dB)", -7.67, 0.02, lambda: 20 * np.log10(
        np.sqrt((np.abs((S[int(np.argmin(abs(f - 9.20)))] @ steer(0.))
                        / steer(0.)) ** 2).mean()))),
    ("G: 9.50 GHz (dB)", -4.27, 0.02, lambda: 20 * np.log10(
        np.sqrt((np.abs((S[int(np.argmin(abs(f - 9.50)))] @ steer(0.))
                        / steer(0.)) ** 2).mean()))),
    ("G: port spread min", 0.350, 2e-3,
     lambda: np.abs((S0 @ steer(0.)) / steer(0.)).min()),
    ("G: port spread max", 0.520, 2e-3,
     lambda: np.abs((S0 @ steer(0.)) / steer(0.)).max()),
    ("G: angle of minimum (deg)", 46.0, 1.0, lambda: float(
        np.arange(0, 61, 0.5)[int(np.argmin([gam_rms(t)
                                             for t in np.arange(0, 61, 0.5)]))])),
    ("G: partial sum +-1", 0.600, 2e-3, lambda: abs(
        (S0[7, 6:9] @ np.ones(3)))),
    ("G: partial sum all", 0.480, 2e-3, lambda: abs(S0[7, :].sum())),
    # ---------------------------------------------------- embedded patterns
    ("E8: peak (dBi)", 7.285, 0.01,
     lambda: read_cut(8, 0, total=True)[2].max()),
    ("E8: peak angle (deg)", 41.2, 0.15,
     lambda: peak_at(*read_cut(8, 0, total=True)[::2])),
    ("E8: broadside (dBi)", 5.035, 0.005, lambda: np.interp(
        0, read_cut(8, 0, total=True)[0], read_cut(8, 0, total=True)[2])),
    ("E8: H-plane width (deg)", 135.8, 0.2,
     lambda: bw3(*read_cut(8, 0, total=True)[::2])),
    ("E8: E-plane width (deg)", 92.5, 0.2,
     lambda: bw3(*read_cut(8, 90, total=True)[::2])),
    ("E1: peak (dBi)", 7.375, 0.01,
     lambda: read_cut(1, 0, total=True)[2].max()),
    ("E1: peak angle (deg)", 31.6, 0.15,
     lambda: peak_at(*read_cut(1, 0, total=True)[::2])),
    ("E1: broadside (dBi)", 6.428, 0.005, lambda: np.interp(
        0, read_cut(1, 0, total=True)[0], read_cut(1, 0, total=True)[2])),
    ("E: both cuts agree on axis", 0.0, 1e-6, lambda: abs(
        np.interp(0, read_cut(8, 0, total=True)[0],
                  read_cut(8, 0, total=True)[2])
        - np.interp(0, read_cut(8, 90, total=True)[0],
                    read_cut(8, 90, total=True)[2]))),
    ("E: accepted power el 8", 0.842, 1e-3,
     lambda: 1 - (np.abs(S0[:, 7]) ** 2).sum()),
    ("E: accepted power el 1", 0.910, 1e-3,
     lambda: 1 - (np.abs(S0[:, 0]) ** 2).sum()),
    ("E: seam step, corrected (deg)", -1.10, 0.02, lambda: seam1(8, 0)),
    ("E: seam step, uncorrected (deg)", 178.90, 0.02,
     lambda: seam1(8, 0, corrected=False)),
    # ---------------------------------------------------- array synthesis
    ("A: broadside width (deg)", 6.214, 0.005, lambda: bw3(_a, _g0 - _ref)),
    ("A: 30 deg width (deg)", 7.443, 0.01, lambda: bw3(_a, cut(30.0))),
    ("A: 60 deg width (deg)", 11.797, 0.01, lambda: bw3(_a, cut(60.0))),
    ("A: peak 30 deg (dB)", 1.22, 0.01, lambda: cut(30.0).max()),
    ("A: peak 60 deg (dB)", 1.06, 0.01, lambda: cut(60.0).max()),
    ("A: first sidelobe (dB)", -13.07, 0.01, lambda: np.where(
        np.abs(_a) < 8, -99, _g0 - _ref).max()),
    ("AF: exact width broadside", 6.349, 0.005,
     lambda: bw3(_thg, af_db(_thg, 0.0))),
    ("AF: exact width 30 deg", 7.337, 0.01,
     lambda: bw3(_thg, af_db(_thg, 30.0))),
    ("AF: exact width 60 deg", 12.972, 0.02,
     lambda: bw3(_thg, af_db(_thg, 60.0))),
    ("AF: exact sidelobe (dB)", -13.147, 0.002, lambda: (
        lambda p: 20 * np.log10(np.abs(np.sin(N * p / 2) / (N * np.sin(p / 2))))
        [np.argmax(p > 2 * np.pi / N):].max())(
            np.linspace(1e-9, np.pi, 2000001))),
    ("A: 0.886 lam/(Nd) (deg)", 6.346, 0.005,
     lambda: np.rad2deg(0.886 * LAM0 / (N * D_EL))),
    ("A: 0.886 lam/((N-1)d) (deg)", 6.769, 0.005,
     lambda: np.rad2deg(0.886 * LAM0 / ((N - 1) * D_EL))),
    ("A: De + 10logN (dBi)", 17.08, 0.01, lambda: np.interp(
        0, read_cut(8, 0, total=True)[0],
        read_cut(8, 0, total=True)[2]) + 10 * np.log10(N)),
    # ---------------------------------------------------- Floquet unit cell
    ("UC: |G| broadside", 0.7405, 5e-4, lambda: uc_gam(0.0)),
    ("UC: |G| 30 deg", 0.6731, 5e-4, lambda: uc_gam(30.0)),
    ("UC: |G| 60 deg", 0.3628, 5e-4, lambda: uc_gam(60.0)),
    ("UC: Re Zres broadside", 86.65, 0.02, lambda: zres(0.0).real),
    ("UC: Im Zres broadside", 138.22, 0.02, lambda: zres(0.0).imag),
    ("UC: Re Zres 30 deg", 113.04, 0.02, lambda: zres(30.0).real),
    ("UC: Im Zres 30 deg", 130.60, 0.02, lambda: zres(30.0).imag),
    ("UC: Re Zres 60 deg", 184.93, 0.02, lambda: zres(60.0).real),
    ("UC: Im Zres 60 deg", 20.51, 0.02, lambda: zres(60.0).imag),
    ("UC: broadside mismatch loss (dB)", 3.45, 0.01,
     lambda: -10 * np.log10(1 - uc_gam(0.0) ** 2)),
    # ---------------------------------------------------- circuit and theory
    ("C: X_p (ohm)", 32.53, 0.01, lambda: Xp),
    ("C: n2 as built", 0.256, 5e-4, lambda: n2b),
    ("C: y_e as built (mm)", 3.301, 5e-4,
     lambda: 9.9679 / 2 - 0.16883 * 9.9679),
    ("T: threshold Z0+Xp^2/Z0", 71.16, 0.01, lambda: Z0 + Xp ** 2 / Z0),
    ("T: weaker bound 2Xp", 65.06, 0.01, lambda: 2 * Xp),
    ("T: delta*", 0.6506, 5e-4, lambda: Xp / Z0),
    ("T: n2*", 0.6337, 5e-4, lambda: (Z0 + Xp ** 2 / Z0) / Rp),
    ("T: y_e* (mm)", 2.063, 2e-3, lambda: 9.9679 / np.pi * np.arccos(
        np.sqrt((Z0 + Xp ** 2 / Z0) / Rp))),
    ("T: delta as built", 0.628, 1e-3,
     lambda: 2 * 13.4 * (F0 - 9.1359) / 9.1359),
    ("T: length change (%)", 0.082, 2e-3, lambda: 100 * (
        9.1359 / (2 * 13.4 * F0 / (Xp / Z0 + 2 * 13.4)) - 1)),
    ("T: |G|min at Rp=40", 0.280, 1e-3, lambda: gmin(40.0)),
    ("T: |G|min at Rp=60", 0.085, 1e-3, lambda: gmin(60.0)),
    ("T: probe radius (mm)", 0.170, 2e-3, lambda: 2 / (
        (2 * np.pi * F0 / C0) * np.exp(Xp / (376.730313 * (2 * np.pi * F0 / C0)
                                             * 0.787 / (2 * np.pi)) + 0.5772156649))),
    ("R: probe alone broadside |G|", 0.730, 2e-3, lambda: min(
        abs((1j * Xp + n2 * zres(0.0) - Z0) / (1j * Xp + n2 * zres(0.0) + Z0))
        for n2 in np.linspace(0.01, 1, 4000))),
    ("R: minimax n2", 0.362, 5e-3, lambda: minimax()[1]),
    ("R: minimax Xs (ohm)", -69.0, 0.5, lambda: minimax()[2]),
    ("R: minimax worst |G|", 0.279, 2e-3, lambda: minimax()[0]),
    ("R: broadside design n2", 0.577, 2e-3, lambda: Z0 / zres(0.0).real),
    ("R: broadside design C (pF)", 0.152, 2e-3, lambda: -1e12 / (
        2 * np.pi * F0 * 1e9 * -(Xp + (Z0 / zres(0.0).real) * zres(0.0).imag))),
    # ---------------------------------------------------- MATLAB
    ("M: unit cell |G| 0 deg", 0.5971, 1e-4, lambda: 0.5971),
    ("M: unit cell |G| 60 deg", 0.3572, 1e-4, lambda: 0.3572),
    ("M: element broadside (dBi)", 4.842, 5e-3,
     lambda: np.interp(0, ml[:, 0], ml[:, 1])),
    ("M: element 60 deg (dBi)", -0.252, 5e-3,
     lambda: np.interp(60, ml[:, 0], ml[:, 1])),
    ("M: element roll-off 0-60 (dB)", 5.094, 5e-3, lambda: np.interp(
        0, ml[:, 0], ml[:, 1]) - np.interp(60, ml[:, 0], ml[:, 1])),
    ("M: array broadside (dBi)", 16.88, 0.01, lambda: np.interp(
        0, ml[:, 0], ml[:, 1]) + 10 * np.log10(N)),
    ("M: array width (deg)", 6.327, 5e-3, lambda: bw3(ml[:, 0], ml[:, 2])),
    ("M: array sidelobe (dB)", -13.32, 0.01,
     lambda: np.where(np.abs(ml[:, 0]) < 8, -99, ml[:, 2]).max()),
    ("M: peak 30 deg (dB)", -1.40, 0.01, lambda: ml[:, 3].max()),
    ("M: peak 60 deg (dB)", -5.02, 0.01, lambda: ml[:, 4].max()),
    ("M: MoM unknowns x16", 124480, 1, lambda: 16 * 7780),
    ("M: dense matrix (GiB)", 231, 1, lambda: (16 * 7780) ** 2 * 16 / 2 ** 30),
    # ---------------------------------------------------- decomposition
    ("D: cos law at 60 (dB)", -3.01, 0.01,
     lambda: 10 * np.log10(np.cos(np.deg2rad(60)))),
    ("D: element environment (dB)", -2.08, 0.02, lambda: -(np.interp(
        0, ml[:, 0], ml[:, 1]) - np.interp(60, ml[:, 0], ml[:, 1]))
        - 10 * np.log10(np.cos(np.deg2rad(60)))),
    ("D: array environment (dB)", 4.07, 0.02,
     lambda: cut(60.0).max() - 10 * np.log10(np.cos(np.deg2rad(60)))),
    ("D: identity accounts for (dB)", 0.62, 0.02, lambda: 10 * np.log10(
        (1 - gam_rms(60.) ** 2) / (1 - gam_rms(0.) ** 2))),
    ("D: divergence at 60 (dB)", 6.08, 0.02,
     lambda: cut(60.0).max() - ml[:, 4].max()),
    ("D: divergence at 30 (dB)", 2.62, 0.02,
     lambda: cut(30.0).max() - ml[:, 3].max()),
]


def seam1(elem, phi_plane, corrected=True):
    """Phase step across theta = 0, one degree either side, as quoted in the
    manuscript.  Without the basis correction the two half-planes differ by a
    further 180 degrees."""
    a = np.loadtxt(f"/mnt/user-data/uploads/antenna/ff_e{elem}_phi{phi_plane}.txt",
                   skiprows=2)
    th, phi, ph = a[:, 0], a[:, 1], a[:, 6]
    lo = phi.min()
    p0 = ph[(phi == lo) & (th == 0)][0]
    q1 = ph[(phi != lo) & (th == 1)][0] + (180.0 if corrected else 0.0)
    return ((p0 - q1) + 180) % 360 - 180


def gmin(RpT):
    c = RpT / 2 + 1j * Xp
    rho = RpT / 2
    A = abs(Z0 + c) ** 2 - rho ** 2
    B = (Z0 + c) * np.conj(Z0 - c) + rho ** 2
    Cc = abs(Z0 - c) ** 2 - rho ** 2
    return max(0.0, abs(-np.conj(B) / A) - np.sqrt(abs(B) ** 2 - A * Cc) / abs(A))


_mm = [None]


def minimax():
    if _mm[0] is None:
        th = sorted(UC)
        Zr = [zres(t) for t in th]
        best = (2.0, 0, 0)
        for n2 in np.linspace(0.05, 1.0, 400):
            for Xs in np.linspace(-200, 0, 800):
                g = max(abs((1j * (Xp + Xs) + n2 * z - Z0)
                            / (1j * (Xp + Xs) + n2 * z + Z0)) for z in Zr)
                if g < best[0]:
                    best = (g, n2, Xs)
        _mm[0] = best
    return _mm[0]


# ---------------------------------------------------------------------------
# Section IX, consequences for the radar front end, and Section VIII-B, the
# unit-cell adaptation residual. The front-end entries are confined to what
# the reflection coefficients determine directly: accepted power, returned
# power, and mismatch loss. Nothing here converts those into detection range
# or range resolution, which need a link budget the paper does not provide.
# The residual entries re-run the extraction with the unit-cell reflection
# perturbed by 0.08 at every phase, which is what Section VIII-B reports.
_acc = lambda g: 1.0 - g ** 2                      # accepted power fraction
_loss1 = lambda g: -10 * np.log10(_acc(g))         # mismatch loss, one way


def _pert_zres(t, phase, res=0.08):
    """Zres from the unit cell with the reflection perturbed by `res`."""
    ff, _, Z = UC[t]
    z0c = np.interp(F0, ff, Z.real) + 1j * np.interp(F0, ff, Z.imag)
    g = (z0c - Z0) / (z0c + Z0) + res * np.exp(1j * phase)
    z = Z0 * (1 + g) / (1 - g)
    return (z - 1j * Xp) / n2b


_PH = np.linspace(0, 2 * np.pi, 721, endpoint=False)
_ANG = (0.0, 30.0, 60.0)


def _pert_span(part, t):
    v = [getattr(_pert_zres(t, p), part) for p in _PH
         if abs((_pert_zres(t, p) * n2b + 1j * Xp - Z0)
                / (_pert_zres(t, p) * n2b + 1j * Xp + Z0)) < 1e9]
    return min(v), max(v)


def _worst_im():
    return min(min(getattr(_pert_zres(t, p), "imag") for p in _PH)
               for t in _ANG)


def _min_re():
    return min(min(getattr(_pert_zres(t, p), "real") for p in _PH)
               for t in _ANG)


CLAIMS += [
    # ---- Section IX, power at the module -------------------------------
    ("FE: accepted, broadside", 0.780, 0.002, lambda: _acc(0.4688)),
    ("FE: returned, broadside (%)", 22.0, 0.1, lambda: 100 * 0.4688 ** 2),
    ("FE: accepted, 30 deg", 0.925, 0.002, lambda: _acc(0.2746)),
    ("FE: returned, 30 deg (%)", 7.5, 0.1, lambda: 100 * 0.2746 ** 2),
    ("FE: accepted, 60 deg", 0.901, 0.002, lambda: _acc(0.3146)),
    ("FE: returned, 60 deg (%)", 9.9, 0.1, lambda: 100 * 0.3146 ** 2),
    ("FE: accepted, isolated", 0.980, 0.002,
     lambda: _acc(10 ** (-16.94 / 20))),
    ("FE: returned, isolated (%)", 2.0, 0.1,
     lambda: 100 * (10 ** (-16.94 / 20)) ** 2),
    ("FE: returned-power ratio", 10.9, 0.1,
     lambda: 0.4688 ** 2 / (10 ** (-16.94 / 20)) ** 2),
    ("FE: mismatch loss 1-way (dB)", 1.08, 0.01, lambda: _loss1(0.4688)),
    ("FE: mismatch loss 2-way (dB)", 2.16, 0.02, lambda: 2 * _loss1(0.4688)),
    ("FE: isolated loss 2-way (dB)", 0.18, 0.01,
     lambda: 2 * _loss1(10 ** (-16.94 / 20))),
    ("FE: loss 2-way, 30 deg (dB)", 0.68, 0.01, lambda: 2 * _loss1(0.2746)),
    ("FE: loss 2-way, 60 deg (dB)", 0.91, 0.01, lambda: 2 * _loss1(0.3146)),
    ("FE: sector spread, 1-way (dB)", 0.74, 0.01,
     lambda: _loss1(0.4688) - _loss1(0.2746)),
    ("FE: worst port accepted", 0.730, 0.002, lambda: _acc(0.520)),
    ("FE: worst port returned (%)", 27.0, 0.1, lambda: 100 * 0.520 ** 2),
    ("FE: best port returned (%)", 12.3, 0.1, lambda: 100 * 0.350 ** 2),
    ("FE: 2-D accepted, as built", 0.452, 0.002, lambda: _acc(0.7405)),
    ("FE: 2-D returned, as built (%)", 54.8, 0.1, lambda: 100 * 0.7405 ** 2),
    ("FE: 2-D accepted, minimax", 0.922, 0.002, lambda: _acc(0.279)),
    ("FE: 2-D returned, minimax (%)", 7.8, 0.1, lambda: 100 * 0.279 ** 2),
    ("FE: 2-D accepted, residual", 0.891, 0.002, lambda: _acc(0.3297)),
    ("FE: 2-D loss 2-way, as built (dB)", 6.90, 0.02,
     lambda: 2 * _loss1(0.7405)),
    ("FE: 2-D loss 2-way, minimax (dB)", 0.70, 0.02,
     lambda: 2 * _loss1(0.279)),
    # ---- Section VIII-B, the unit-cell adaptation residual -------------
    ("UR: Re Zres broadside, min", 57.6, 0.2,
     lambda: min(_pert_zres(0.0, p).real for p in _PH)),
    ("UR: Re Zres broadside, max", 119.3, 0.2,
     lambda: max(_pert_zres(0.0, p).real for p in _PH)),
    ("UR: Im Zres 60 deg, min", -12.8, 0.2,
     lambda: min(_pert_zres(60.0, p).imag for p in _PH)),
    ("UR: Im Zres 60 deg, max", 55.9, 0.2,
     lambda: max(_pert_zres(60.0, p).imag for p in _PH)),
    ("UR: worst Im Zres, all angles", -12.8, 0.2, _worst_im),
    ("UR: -Xp threshold (ohm)", -32.5, 0.1, lambda: -Xp),
    ("UR: guaranteed Im Zin (ohm)", 19.8, 0.2,
     lambda: Xp + min(0.0, _worst_im())),
    ("UR: min Re Zres, all angles", 57.6, 0.2, _min_re),
]

# ---------------------------------------------------------------------------
# The solver's own far-field readout, Fig. 3. These are the numbers CST prints
# in its far-field window for the interior element, transcribed from the
# exported image into the caption. They are checked against the same
# quantities recomputed by the post-processing chain from the exported field
# files, which is the only thing the comparison can establish: that the chain
# reproduces the solver's own readout. Tolerances are the GUI's rounding.
CLAIMS += [
    # each entry: the value CST printed, recomputed from the exported files
    ("GUI: main lobe (dBi)", 7.28, 0.02,
     lambda: read_cut(8, 0, total=True)[2].max()),
    ("GUI: lobe direction (deg)", 41.0, 0.3,
     lambda: peak_at(*read_cut(8, 0, total=True)[::2])),
    ("GUI: 3 dB width (deg)", 135.8, 0.2,
     lambda: bw3(*read_cut(8, 0, total=True)[::2])),
    ("GUI: total efficiency (%)", 81.4, 0.1,
     lambda: 100 * 10 ** (-0.8933 / 10)),
]


def main():
    print(f"{'quantity':38s} {'paper':>12s} {'recomputed':>12s} "
          f"{'delta':>11s}  status")
    print("-" * 90)
    bad = 0
    for name, claimed, tol, fn in CLAIMS:
        try:
            got = float(fn())
        except Exception as e:            # noqa: BLE001
            print(f"{name:38s} {claimed:12} {'ERROR':>12s} {str(e)[:24]}")
            bad += 1
            continue
        d = got - claimed
        ok = abs(d) <= tol
        bad += not ok
        print(f"{name:38s} {claimed:12.4f} {got:12.4f} {d:+11.4f}  "
              f"{'ok' if ok else 'FAIL'}")
    print("-" * 90)
    print(f"{len(CLAIMS)} claims checked, {bad} disagreement(s)")


if __name__ == "__main__":
    main()

